Activity-induced phase separation and self-assembly in mixtures of active and passive particles

We investigate the phase behavior and kinetics of a monodisperse mixture of active (\textit{i.e.}, self-propelled) and passive isometric Brownian particles through Brownian dynamics simulations and theory. As in a purely active system, motility of the active component triggers phase separation into a dense and a dilute phase; in the dense phase we further find active-passive segregation, with "rafts" of passive particles in a "sea" of active particles. We find that phase separation from an initially disordered mixture can occur with as little as 15 percent of the particles being active. Finally, we show that a system prepared in a suitable fully segregated initial state reproducibly self-assembles an active "corona" which triggers crystallization of the passive core by initiating a compression wave. Our findings are relevant to the experimental pursuit of directed self-assembly using active particles.

==> anc/SI_Readme <==
x_0.yy_active.m4v and x_0.yy_passive.m4v: 
Movies showing the time-evolution of the area fraction of active or passive particles, as indicated by the filename, starting from a random initial configuration. The number in the filename indicates the fraction x_A of active particles. The simulations are the same as those shown in Fig. 1 in the main text. 

sphere_active.m4v / sphere_passive.m4v:
Movies showing the time-evolution of the active or passive particle area fraction after a quench from an initially segregated system. The simulation is the same as that shown in Fig. 3 in the main text. 

slab_active.m4v / slab_passive.m4v:
As the previous set of movies, but in a slab geometry as shown in the insets of Fig. 4 in the main text. The time resolution is ten times larger than the other movies. 

